PELS: A Lightweight and Flexible Peripheral Event Linking System for Ultra-Low Power IoT Processors

A key challenge for ultra-low-power (ULP) devices is handling peripheral linking, where the main central processing unit (CPU) periodically mediates the interaction among multiple peripherals following wake-up events. Current solutions address this problem by either integrating event interconnects that route single-wire event lines among peripherals or by general-purpose I/O processors, with a strong trade-off between the latency, efficiency of the former, and the flexibility of the latter. In this paper, we present an open-source, peripheral-agnostic, lightweight, and flexible Peripheral Event Linking System (PELS) that combines dedicated event routing with a tiny I/O processor. With the proposed approach, the power consumption of a linking event is reduced by 2.5 times compared to a baseline relying on the main core for the event-linking process, at a low area of just 7 kGE in its minimal configuration, when integrated into a ULP RISC-V IoT processor.

==> meta/scripts/area_plot.py <==

# coding: utf-8

# In[2]:

import numpy as np
import pandas as pd
import os
import re
import math
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import matplotlib.gridspec as gridspec
import matplotlib

# pip3 install --user SciencePlots
#import scienceplots

#plt.style.use(['science'])

# plot config
plt.rcParams.update({'font.size': 16})

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Times",
})

# plt.style.use(['ggplot'])

# In[3]:

re_is_rpt = re.compile('.*area_summary.rpt')
re_lk_ln = re.compile('.*lk([0-9]*)_ln([0-9]*)')

re_pel_area =    re.compile(r'\spel_[0-9]*_[0-9]*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')
re_pel_reg_area =      re.compile(r'\s*pel_reg\w*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')

re_link_area = re.compile(r'\s*pel_link_[0-9]*\w*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')

re_lk_reg_area =  re.compile(r'\s*pel_link_reg\w*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')
re_lk_trig_area =  re.compile(r'\s*pel_trigger\w*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')
re_lk_mem_area =  re.compile(r'\s*pel_link_mem\w*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')
re_lk_exec_area =     re.compile(r'\s*pel_exec\w*(?:\s+[0-9]+){3}\s+([0-9]*\.[0-9]+)')


# In[4]:

path  = "./"
files = os.listdir(path)
print(files)


# In[5]:

# Filter files to only include reports
reports = [f for f in files if re_is_rpt.fullmatch(f)]
print(reports)


# In[6]:

processed = []
info = {'links': 0, 'lines': 0, 'file': ''}
for rpt in reports:
    match = re_lk_ln.match(rpt)
    rpt_info = dict(info)
    rpt_info['links'] = match.group(1)
    rpt_info['lines'] = match.group(2)
    rpt_info['file'] = rpt
    processed.append(rpt_info)

print(processed)


# In[7]:

df = pd.DataFrame(columns=['Links', 'Lines', 'Registers', 'Trigger', 'Memory', 'Execution', 'Other'])
for rpt in processed:
    file = open(rpt['file'])
    text = file.read()
    data = dict()
    
    data['Links'] = rpt['links']
    data['Lines'] = rpt['lines']
    
    # x/1.28/1000 to go from um^2 to kGE
    total             = sum([float(match) for match in re_pel_area.findall(text)])/1.28/1000
    pel_reg           = sum([float(match) for match in re_pel_reg_area.findall(text)])/1.28/1000
    link_reg          = sum([float(match) for match in re_lk_reg_area.findall(text)])/1.28/1000
    data['Registers'] = pel_reg + link_reg
    data['Trigger']   = sum([float(match) for match in re_lk_trig_area.findall(text)])/1.28/1000
    data['Memory']    = sum([float(match) for match in re_lk_mem_area.findall(text)])/1.28/1000
    data['Execution'] = sum([float(match) for match in re_lk_exec_area.findall(text)])/1.28/1000
    data['Other']     = total - data['Registers'] - data['Trigger'] - data['Memory'] - data['Execution']
    df =df.append(data, ignore_index=True)
    
print(df)


# In[8]:

df0 = df.set_index(['Links', 'Lines'])
df0 = df0.reorder_levels(['Links', 'Lines']).sort_index()
#display(df0)

groups = df0.index.levels[0]
y_max = math.ceil(np.max(np.sum(df0, axis=1))) + 1
group_margin = 0
fig_width = len(df0) + group_margin*(len(groups)-1)

fig = plt.figure(figsize=(fig_width,10))
gridspec.GridSpec(1, fig_width)
axes=[]

curr_pos = 0
for group in groups:
    grp_df = df0.loc[group]
    ax = grp_df.plot(kind='bar', stacked=True, colormap="viridis_r", width=0.75, ax=plt.subplot2grid((1,fig_width), (0,curr_pos), colspan=len(grp_df.index)))
    
    axes.append(ax)
    if group == 1:
        ax.set_title(f'{group}-Link', y=-0.15, fontsize=25)
    else:
        ax.set_title(f'{group}-Links', y=-0.15, fontsize=25)
        
    ax.set_xlabel('Lines', fontsize=25)
    ax.set_xticklabels([tick.get_text() for tick in ax.get_xticklabels()], rotation=45, fontsize=18)
    ax.tick_params(which='both', bottom=False, top=False)  # Remove horizontal ticks
    ax.set_ylim(0,y_max)
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
   
    # Add a horizontal with Ibex area in TSMC65
    ax.axhline(y=27.9, linewidth=1.8, linestyle=':', color='red', label='Ibex')
    
    # Add a horizontal line with PicoRV32 in TSMC65
    ax.axhline(y=14.7, linewidth=1.8, linestyle='--', color='red', label='PicoRV32')

    ax.grid(color='silver', linestyle='--', linewidth=0.4)
    
    curr_pos += len(grp_df.index) + group_margin

for i in range(1,len(groups)):
    axes[i].legend().set_visible(False)
   
for i in range(0,len(groups)-1):
    axes[i].set_yticklabels('')

axes[-1].set_ylabel('Area [kGE]', fontsize=25)
axes[-1].yaxis.set_label_position('right')
axes[-1].yaxis.set_tick_params(labelsize=20)
axes[-1].yaxis.tick_right()

lhandles, llabels = axes[0].get_legend_handles_labels()
legend = axes[0].legend(lhandles[::-1], llabels[::-1], loc='upper left', fontsize=19, framealpha=1).get_frame()
legend.set_linewidth(1)
legend.set_edgecolor('black')

plt.savefig('pels_area_sweep.png', bbox_inches='tight', dpi=700)
plt.savefig('pels_area_sweep.pdf', bbox_inches='tight', format='pdf')

#plt.show()


# In[ ]:





==> meta/scripts/ieee_colors.py <==
# https://brand-experience.ieee.org/download/ieee-brand-colors-hex-formulas-for-solids-and-tints/?wpdmdl=9019

IEEE_COLS = {
    # bright tint
    'pms_3015_c'        : '#00629B',
    'pms_200_c'         : '#BA0C2F',
    'pms_137_c'         : '#FFA300',
    'pms_109_c'         : '#FFD100',
    'pms_368_c'         : '#78BE20',
    'pms_348_c'         : '#00843D',
    'pms_254_c'         : '#981D97',
    'pms_320_c'         : '#009CA6',
    'pms_cyan'          : '#00B5E2',
    'white'             : '#FFFFFF',
    # dark tint
    'pms_208_c'         : '#861F41',
    'pms_158_c'         : '#E87722',
    'pms_123_c'         : '#FFC72C',
    'pms_370_c'         : '#658D18',
    'pms_3425_c'        : '#006341',
    'pms_2612_c'        : '#772583',
    'pms_322_c'         : '#007377',
    'pms_295_c'         : '#002855',
    'pms_cool_gray_9_c' : '#75787B',
    'pms_black'         : '#000000',
}

TBENZ_COLS    = [
    IEEE_COLS['pms_3015_c'],
    IEEE_COLS['pms_137_c'],
    IEEE_COLS['pms_348_c'],
    IEEE_COLS['pms_254_c'],
    IEEE_COLS['pms_200_c'],
    IEEE_COLS['pms_295_c'],
    IEEE_COLS['pms_208_c'],
    IEEE_COLS['pms_cyan'],
    IEEE_COLS['pms_368_c'],
]

# my good selection of markers
TBENZ_MARKERS = ['o', 'X', 'v', 'P', 'd', '+', '*', '1', '<', '>', '^', '8', "s"]



==> meta/scripts/power_plot.py <==

# coding: utf-8

# In[2]:

import numpy as np
import pandas as pd
import os
import re
import math
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import matplotlib.gridspec as gridspec
import matplotlib

# plot config
plt.rcParams.update({'font.size': 16})

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Times",
})

# read csv into dataframe
df = pd.read_csv('power.csv')

df0 = df.set_index(['Groups', 'Unit'])
df0 = df0.reorder_levels(['Groups', 'Unit']).sort_index()

groups = df0.index.levels[0]

y_max = math.ceil(np.max(np.sum(df0, axis=1))) + 1
group_margin = 0
fig_width = len(df0) + group_margin*(len(groups)-1)

fig = plt.figure(figsize=(fig_width,10))

fig.set_size_inches(30,13)

gridspec.GridSpec(1, fig_width)
axes=[]

experiment_type=['Idle (iso-latency)', 'Linking (iso-latency)', 'Idle (iso-freq)', 'Linking (iso-freq)']

bottom_labels_size = 40
title_size = 40
curr_pos = 0
for group in groups:
    grp_df = df0.loc[group]
    ax = grp_df.plot(kind='bar', stacked=True, colormap="viridis_r", width=0.75,
                     ax=plt.subplot2grid((1, fig_width), (0, curr_pos), colspan=len(grp_df.index)))
    
    ax.set_title(f'{experiment_type[group-1]}', y=-0.19, fontsize=title_size)

    axes.append(ax)

    #ax.set_xlabel(f'{experiment_type[group-1]}', fontsize=28)
    ax.set_xlabel('')
    ax.set_xticklabels([tick.get_text() for tick in ax.get_xticklabels()], rotation=45, fontsize=bottom_labels_size)
    print('labels=', [tick.get_text() for tick in ax.get_xticklabels()])
    ax.tick_params(which='both', bottom=False, top=False)  # Remove horizontal ticks
    ax.set_ylim(0,y_max)
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))

    ax.grid(color='silver', linestyle='--', linewidth=0.4)
    
    curr_pos += len(grp_df.index) + group_margin

for i in range(1, len(groups)):
    axes[i].legend().set_visible(False)
   
for i in range(0, len(groups)-1):
    axes[i].set_yticklabels('')
#    axes[i].tick_params(which='both', left=False, right=False)  # vertical ticks

axes[-1].set_ylabel('Power [uW]', fontsize=40)
axes[-1].yaxis.set_label_position('right')
axes[-1].tick_params(width=1, size=6, labelsize=33)
axes[-1].yaxis.tick_right()
# hacked in for last plot
axes[-1].set_xticklabels([tick.get_text() for tick in ax.get_xticklabels()], rotation=45, fontsize=bottom_labels_size)

lhandles, llabels = axes[0].get_legend_handles_labels()
legend = axes[0].legend(lhandles[::-1], llabels[::-1], loc='upper left', fontsize=30, framealpha=1).get_frame()
legend.set_linewidth(1)
legend.set_edgecolor('black')

plt.savefig('pels_power.png', bbox_inches='tight', dpi=300)
plt.savefig('pels_power.pdf', bbox_inches='tight', format='pdf')






==> meta/scripts/pulpissimo_area_breakdown.py <==
import numpy as np
import matplotlib.pyplot as plt

import scienceplots
#plt.style.use(['science', 'ieee'])
#plt.style.use(['science'])
#plt.style.use(['ggplot'])

#plt.rcParams['font.size'] = 8
plt.rcParams['font.family'] = 'serif'
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
#plt.rcParams['font.serif'] = 'Times'
#plt.rcParams['legend.frameon'] = False
# make figure and assign axis objects
fig, ax = plt.subplots()

cmap = plt.get_cmap('viridis_r')
# from 0 to 1
lower = 0.06
upper = 0.9
test1 = np.linspace(lower, upper, 4)
#colors = cmap([.1, .3, .5, .7])
colors = cmap([.08, .4, .6, .75])

# pie clic
sizes = [35189.4400, 35712.6401, 274796.1644, 30574.4003]
labels = ['PELS (4 link, 6 SCM lines)', 'Processing domain', 'Peripherals', 'Interconnect']
explode = [0.1, 0.1, 0, 0]
# colors = ['#add8e6', '#00FFFF', '#069af3', '#40e0d0']
#ax.pie(sizes, frame=False, colors=colors, autopct='%1.1f%%', labels=labels, labeldistance=.6, pctdistance=1.25, explode=explode, textprops={'fontsize': 13})
ax.pie(sizes, frame=False, colors=colors, autopct='%1.1f%%', labels=labels, labeldistance=1.1, pctdistance=0.75, explode=explode, textprops={'fontsize': 13})
centre_circle = plt.Circle((0, 0), 0.5, color='black', fc='white', linewidth=0)
ax.add_artist(centre_circle)
#ax.set_title('PULPissimo area breakdown, TSMC65', fontsize=20)

ax.tick_params(labelsize=15)

plt.legend(labels, loc='upper left', fontsize=13)

# Adjust subplot spacing
plt.subplots_adjust(top=0.2)

# PLOT
plt.axis('equal')
plt.tight_layout()
fig.savefig('pulpissimo_area_breakdown.pdf', dpi=1000, bbox_inches='tight')
fig.savefig('pulpissimo_area_breakdown.svg', bbox_inches='tight')
#fig.savefig('pulpissimo_area_breakdown.eps', bbox_inches='tight', format="eps")


==> meta/scripts/pulpissimo_area_breakdown_pie.py <==
import numpy as np
import matplotlib.pyplot as plt

import scienceplots
#plt.style.use(['science', 'ieee'])
#plt.style.use(['science'])
#plt.style.use(['ggplot'])

#plt.rcParams['font.size'] = 8
plt.rcParams['font.family'] = 'serif'
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
#plt.rcParams['font.serif'] = 'Times'
#plt.rcParams['legend.frameon'] = False
# make figure and assign axis objects
fig, ax = plt.subplots()

cmap = plt.get_cmap('viridis_r')
# from 0 to 1
lower = 0.06
upper = 0.9
test1 = np.linspace(lower, upper, 4)
#colors = cmap([.1, .3, .5, .7])
colors = cmap([.08, .4, .6, .75])

# pie clic
sizes = [35189.4400, 35712.6401, 274796.1644, 30574.4003]
labels = ['PELS (4 link, 6 SCM lines)', 'Processing domain', 'Peripherals', 'Interconnect']
explode = [0.1, 0.1, 0, 0]
# colors = ['#add8e6', '#00FFFF', '#069af3', '#40e0d0']
#ax.pie(sizes, frame=False, colors=colors, autopct='%1.1f%%', labels=labels, labeldistance=.6, pctdistance=1.25, explode=explode, textprops={'fontsize': 13})
ax.pie(sizes, frame=False, colors=colors, autopct='%1.1f%%', labels=labels, labeldistance=1.1, pctdistance=0.75, explode=explode, textprops={'fontsize': 13})
centre_circle = plt.Circle((0, 0), 0.5, color='black', fc='white', linewidth=0)
ax.add_artist(centre_circle)
#ax.set_title('PULPissimo area breakdown, TSMC65', fontsize=20)

ax.tick_params(labelsize=15)

plt.legend(labels, loc='upper left', fontsize=13)

# Adjust subplot spacing
plt.subplots_adjust(top=0.2)

# PLOT
plt.axis('equal')
plt.tight_layout()
fig.savefig('pulpissimo_area_breakdown.pdf', dpi=1000, bbox_inches='tight')
fig.savefig('pulpissimo_area_breakdown.svg', bbox_inches='tight')
#fig.savefig('pulpissimo_area_breakdown.eps', bbox_inches='tight', format="eps")

